CUDA Tutorial -- Cryptanalysis of Classical Ciphers Using Modern GPUs and CUDA

CUDA (formerly an abbreviation of Compute Unified Device Architecture) is a parallel computing platform and API model created by Nvidia allowing software developers to use a CUDA-enabled graphics processing unit (GPU) for general purpose processing. This 90-pages tutorial introduces the CUDA concepts in an easy-to-grasp and interactive way with ready-to-run code samples tested on Windows and Linux. Starting from scratch, a complete stand-alone GPU tool is implemented which automatically performs a ciphertext-only attack on ciphertexts encrypted by monoalphabetic substitution and columnar transposition. Throughout this process, you will learn how to architect the tool, what optimizations could significantly accelerate the routines, why the choice of an adequate metaheuristic is critical, and how to draw sketches to enlighten the design process. This tutorial will be incorporated in the CrypTool book as chapter 13.

==> Repository/10FinalProgram.cu <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <cuda.h>
#include <curand_kernel.h>

#define encrypted "lwzlmomwmogfeohitkldabztdartwhgylwzlmomwmtrstmmtklfwdtkaslegfxtfmogfaslouflgkegdzofamogflgyassmikttafrywkmitkdgktygkalofuststmmtkgymitgkouofasmtvmmitktdabztlwzlmomwmtralofuststmmtkfwdtkasgkloufgkmcggkdgktgytaeigkacigstcgkrgkukgwhgyyouwktlegdzofamogfgyegfxtfmogfaslouflgkegdzofamogflgyassmikttgymitlttstdtfml"
#define encryptedLen ((int)sizeof(encrypted)-1)

#define B 16
#define T 16
#define CLIMBINGS 5000
#define ALPHABET 26
#define totalBigrams ((int)ALPHABET*ALPHABET)

// a host function to extract and map all the bigrams from a given file
__host__ void extractBigrams(unsigned long long int *scores) {
	FILE* bigramsFile = fopen("bigramParsed", "r");
	while(1){
		char tempBigram[2];
		unsigned long long int tempBigramScore = 0;
		if (fscanf(bigramsFile, "%s %llu", tempBigram, &tempBigramScore) < 2)
			 { break; } 
		scores[(tempBigram[0]-'a')*ALPHABET + tempBigram[1]-'a'] = tempBigramScore; 
	}
	fclose(bigramsFile);
}

// demap and print a given array of integer letters
__host__ __device__ void demap(int* encrMap, int length) {
	for (int j=0; j<length; ++j) {
		printf("%c", encrMap[j] + 'a');
	}
	printf("\n");
}

// calculate a bigram score of a given decrypted (mapped) candidate 
__host__ unsigned long long int candidateScore(int* decrMsg, int length, unsigned long long int* scores) {
	unsigned long long int total = 0;
	for (int j=0; j<length-1; ++j) {
		total += scores[ALPHABET*decrMsg[j] + decrMsg[j+1]];
	}
	return total;
}

__global__ void setupKernel(curandState* state, unsigned long seed) {
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curand_init(seed, idx, 0, &state[idx]);
}

__global__ void K(unsigned long long int *d_scores, int *d_encrypted, curandState* globalState, int *d_decrypted){
	int* localBufferEncrypted = new int[encryptedLen];
	for (int j=0; j<encryptedLen; ++j)
		localBufferEncrypted[j] = d_encrypted[j];
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curandState localState = globalState[idx];

	long long int delta = 0;
	float randF = 0;
	int leftLetter = 0;
	int rightLetter = 0;
	int pair[2];
	
	for (int cycles=0; cycles<CLIMBINGS; ++cycles) {	
		delta = 0;		
		randF = curand_uniform(&localState);
		leftLetter = randF*ALPHABET; 	
		rightLetter = leftLetter;
		while (rightLetter == leftLetter) {
			randF = curand_uniform(&localState);
			rightLetter = randF*ALPHABET; 
		}
		
		for (int j=0; j<encryptedLen-1; ++j)
			{
				pair[0] = localBufferEncrypted[j];
				pair[1] = localBufferEncrypted[j+1];
				delta -= d_scores[ALPHABET*pair[0] + pair[1]];
				
				if (pair[0] == leftLetter)
					pair[0] = rightLetter;
				else if (pair[0] == rightLetter)
					pair[0] = leftLetter;
					
				if (pair[1] == leftLetter)
					pair[1] = rightLetter;
				else if (pair[1] == rightLetter)
					pair[1] = leftLetter;					
				delta += d_scores[ALPHABET*pair[0] + pair[1]];				
			}			
			
			if (delta > 0) {
				for (int j=0; j<encryptedLen; ++j) {
					if (localBufferEncrypted[j] == leftLetter)
						localBufferEncrypted[j] = rightLetter;
					else if (localBufferEncrypted[j] == rightLetter)
						localBufferEncrypted[j] = leftLetter;
				}
			}
		}
	
	for (int j=0; j<encryptedLen; ++j)
		d_decrypted[idx*encryptedLen+j] = localBufferEncrypted[j];
	delete localBufferEncrypted;
}

int main() {
	
	int threads = B*T;
	int encryptedMap[encryptedLen];
	
	// we map the encrypted message to integers
	for (int j=0; j<encryptedLen; ++j)
		encryptedMap[j] = encrypted[j] - 'a';
	
	unsigned long long int scores[totalBigrams];	
	extractBigrams(scores);
		
	unsigned long long int *d_scores;
	int *d_encrypted, *d_decrypted;
	int* decrypted = new int[encryptedLen*threads];
	
	// allocate memory blocks on the device
	cudaMalloc((void **)&d_scores, sizeof(unsigned long long int)*totalBigrams);
	cudaMalloc((void **)&d_encrypted, sizeof(int)*encryptedLen);
	cudaMalloc((void **)&d_decrypted, sizeof(int)*encryptedLen*threads);	
	
	// copy the scores array and encrypted msg array to the device memory
	cudaMemcpy(d_scores, scores, sizeof(unsigned long long int)*totalBigrams, cudaMemcpyHostToDevice);
	cudaMemcpy(d_encrypted, encryptedMap, sizeof(int)*encryptedLen, cudaMemcpyHostToDevice);
	
	// we allocate the required memory blocks for pseudo-random generation routines
	curandState* devStates;
	cudaMalloc(&devStates, B*T*sizeof(curandState));
	
	// initial setup
	setupKernel<<<B,T>>>(devStates, time(NULL));	
	cudaDeviceSynchronize();

	
    // the "flock" of threads initiating automatic cryptanalysis in parallel
	K<<<B,T>>>(d_scores, d_encrypted, devStates, d_decrypted);
	cudaDeviceSynchronize();

	// copy the results array back to the host memory
	cudaMemcpy(decrypted, d_decrypted, sizeof(int)*encryptedLen*threads, cudaMemcpyDeviceToHost);
	
	int bestCandidate = 0;
	unsigned long long int bestScore = 0;
	
	// we extract the best candidate among all threads
	for (int j=0; j<threads; ++j)	{
		unsigned long long int currentScore = candidateScore(&decrypted[encryptedLen*j], encryptedLen, scores);
		if (currentScore > bestScore) {
			bestScore = currentScore;
			bestCandidate = j;
		}		
	}	
	
	// final solution output
	printf("Best candidate score: %llu\n", bestScore);
	demap(&decrypted[encryptedLen*bestCandidate], encryptedLen);		
			
	// we free the allocated device and host memory blocks
	cudaFree(d_scores);
	cudaFree(d_encrypted);
	cudaFree(d_decrypted);
	cudaFree(devStates);
	delete decrypted;
	
	return 0;
	
}


==> Repository/11FinalWithoutNew.cu <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <cuda.h>
#include <curand_kernel.h>

#define B ((int)16)
#define T ((int)26)
#define THREADS ((int)B*T)
#define CLIMBINGS ((int)5000)
#define ALPHABET ((int)26)
#define totalBigrams ((int)ALPHABET*ALPHABET)

#define encrypted "djrggrygdudrdunkluejqxgahbvhxbixnadjngqniqwdxqaqguaeouludbdndjngqsjngqlnaeoulhdunktqiuqghkbnxtukhxbaqdjntnihkhobgughktsjngqgnordunkxqmruxqgdjqenggqggunknionkzaqgghzqghktarljduaqhktgdrtbinxdrkhdqobdjqanxqtuiiulrodgrygdudrdunkluejqxghxqxhxqobrgqtinxauoudhxberxengqgnkhllnrkdnidjqduaqhktlhxqxqmruxqtinxqkluejqxukzhkttqluejqxukz"
#define ENCRYPTEDLEN ((int)sizeof(encrypted)-1)

__host__ void extractBigrams(long long int *scores) {
	FILE* bigramsFile = fopen("bigramParsed", "r");
	while(1){
		char tempBigram[2];
		long long int tempBigramScore = 0;
		if (fscanf(bigramsFile, "%s %llu", tempBigram, &tempBigramScore) < 2)
			 { break; } 
		scores[(tempBigram[0]-'a')*ALPHABET + tempBigram[1]-'a'] = tempBigramScore; 
	}
	fclose(bigramsFile);
}

__host__ int getMaxElement(long long int *scores, int length) {
	long long int tempMaxScore = 0;
	int tempIndex = 0;	
	for (int j=0; j<length; ++j) {
		if (scores[j] > tempMaxScore) {
			tempIndex = j;
			tempMaxScore = scores[j];
		} 
	}	
	return tempIndex;
}

__host__ __device__ void demap(int* encrMap) {
	for (int j=0; j<ENCRYPTEDLEN; ++j) {
		printf("%c", encrMap[j] + 'a');
	}
	printf("\n");
}

__host__ long long int candidateScore(int* decrMsg, long long int* scores) {
	long long int total = 0;
	for (int j=0; j<ENCRYPTEDLEN-1; ++j) {
		total += scores[ALPHABET*decrMsg[j] + decrMsg[j+1]];
	}
	return total;
}

__global__ void setupKernel(curandState* state, long seed) {
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curand_init(seed, idx, 0, &state[idx]);
}

__global__ void K(long long int *d_scores, int *d_encrypted, curandState* globalState, int *d_decrypted){

	__shared__ long long int shared_scores[totalBigrams];
	
	int localBufferEncrypted[ENCRYPTEDLEN];
	for (int j=0; j<ENCRYPTEDLEN; ++j)
		localBufferEncrypted[j] = d_encrypted[j];
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	
	if (threadIdx.x <= 25) {
		for (int j=0; j<ALPHABET; ++j)
			shared_scores[threadIdx.x*ALPHABET + j] = d_scores[threadIdx.x*ALPHABET + j];
	}
	
	__syncthreads();
	
	curandState localState = globalState[idx];

	long long int delta = 0;
	float randF = 0;
	int leftLetter = 0;
	int rightLetter = 0;
	int pair[2];
	
	for (int cycles=0; cycles<CLIMBINGS; ++cycles) {	
		delta = 0;		
		randF = curand_uniform(&localState);
		leftLetter = randF*ALPHABET; 	
		rightLetter = leftLetter;
		while (rightLetter == leftLetter) {
			randF = curand_uniform(&localState);
			rightLetter = randF*ALPHABET; 
		}
		
		for (int j=0; j<ENCRYPTEDLEN-1; ++j)
			{
				pair[0] = localBufferEncrypted[j];
				pair[1] = localBufferEncrypted[j+1];
				delta -= shared_scores[ALPHABET*pair[0] + pair[1]];
				
				if (pair[0] == leftLetter)
					pair[0] = rightLetter;
				else if (pair[0] == rightLetter)
					pair[0] = leftLetter;
					
				if (pair[1] == leftLetter)
					pair[1] = rightLetter;
				else if (pair[1] == rightLetter)
					pair[1] = leftLetter;
					
				delta += shared_scores[ALPHABET*pair[0] + pair[1]];				
			}			
			
			if (delta > 0) {
				for (int j=0; j<ENCRYPTEDLEN; ++j) {
					if (localBufferEncrypted[j] == leftLetter)
						localBufferEncrypted[j] = rightLetter;
					else if (localBufferEncrypted[j] == rightLetter)
						localBufferEncrypted[j] = leftLetter;
				}
			}
		}
	
	for (int j=0; j<ENCRYPTEDLEN; ++j)
		d_decrypted[idx*ENCRYPTEDLEN+j] = localBufferEncrypted[j];
		
}

int main() {

	int encryptedMap[ENCRYPTEDLEN];
	
	for (int j=0; j<ENCRYPTEDLEN; ++j)
		encryptedMap[j] = encrypted[j] - 'a';
	
	long long int scores[totalBigrams];	
	extractBigrams(scores);
		
	long long int *d_scores;
	int *d_encrypted, *d_decrypted;
	static int decrypted[ENCRYPTEDLEN*THREADS];
	
	cudaMalloc((void **)&d_scores, sizeof(long long int)*totalBigrams);
	cudaMalloc((void **)&d_encrypted, sizeof(int)*ENCRYPTEDLEN);
	cudaMalloc((void **)&d_decrypted, sizeof(int)*ENCRYPTEDLEN*THREADS);	
	
	cudaError_t error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error (1): %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	cudaMemcpy(d_scores, scores, sizeof(long long int)*totalBigrams, cudaMemcpyHostToDevice);
	cudaMemcpy(d_encrypted, encryptedMap, sizeof(int)*ENCRYPTEDLEN, cudaMemcpyHostToDevice);
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error (2): %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	curandState* devStates;
	cudaMalloc(&devStates, THREADS*sizeof(curandState));
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error (3): %s\n", cudaGetErrorString(error));
		exit(-1);
	}
		
	setupKernel<<<B,T>>>(devStates, time(NULL));	
	cudaDeviceSynchronize();
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error (4): %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	K<<<B,T>>>(d_scores, d_encrypted, devStates, d_decrypted);
	cudaDeviceSynchronize();
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error (5): %s\n", cudaGetErrorString(error));
		exit(-1);
	}

	cudaMemcpy(decrypted, d_decrypted, sizeof(int)*ENCRYPTEDLEN*THREADS, cudaMemcpyDeviceToHost);
	
	int bestCandidate = 0;
	long long int bestScore = 0;
	
	for (int j=0; j<THREADS; ++j)	{
		long long int currentScore = candidateScore(&decrypted[ENCRYPTEDLEN*j], scores);
		if (currentScore > bestScore) {
			bestScore = currentScore;
			bestCandidate = j;
		}		
	}	
	
	printf("Best candidate score: %llu\n", bestScore);
	demap(&decrypted[ENCRYPTEDLEN*bestCandidate]);		
			
	cudaFree(d_scores);
	cudaFree(d_encrypted);
	cudaFree(d_decrypted);
	cudaFree(devStates);

	return 0;	
}


==> Repository/12ColumnarSolver.cu <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <cuda.h>
#include <curand_kernel.h>

#define B ((int)32)
#define T ((int)32)
#define THREADS ((int)B*T)
#define CLIMBINGS 150000
#define ALPHABET 26
#define totalBigrams ((int)ALPHABET*ALPHABET)
#define CAP ((float)999999.0)

#define ENCRYPTED_T "tteohtedanisroudesereguwocubsoitoabbofeiaiutsdheeisatsarsturesuaastniersrotnesctrctxdiwmhcusyenorndasmhaipnnptmaeecspegdeislwoheoiymreeotbsspiatoanihrelhwctftrhpuunhoianunreetrioettatlsnehtbaecpvgtltcirottonesnobeeeireaymrtohaawnwtesssvassirsrhabapnsynntitsittchitoosbtelmlaouitrehhwfeiaandeitciegfreoridhdcsheucrnoihdeoswobaceeaorgndlstigeearsotoetduedininttpedststntefoeaheoesuetvmmiorftuuhsurof"
#define ENCRYPTEDLEN ((int)sizeof(ENCRYPTED_T)-1)

#define KEY_LENGTH 30
#define SECTION_CONSTANT ENCRYPTEDLEN/KEY_LENGTH

#define HEUR_THRESHOLD_OP1 50
#define HEUR_THRESHOLD_OP2 70

#define OP1_HOP 4
#define OP2_HOP 2

__host__ void extractBigrams(float *scores) {
	FILE* bigramsFile = fopen("log2", "r");
	while(1){
		char tempBigram[2];
		float tempBigramScore = 0.0;
		if (fscanf(bigramsFile, "%s %f", tempBigram, &tempBigramScore) < 2)
			 { break; } 
		scores[(tempBigram[0]-'a')*ALPHABET + tempBigram[1]-'a'] = tempBigramScore; 
	}
	fclose(bigramsFile);
}

__host__ __device__ void demap(int* encrMap) {
	for (int j=0; j<ENCRYPTEDLEN; ++j) {
		printf("%c", encrMap[j] + 'a');
	}
	printf("\n");
}

__host__ float candidateScore(int* decrMsg, float* scores) {
	float total = 0.0;
	for (int j=0; j<ENCRYPTEDLEN-1; ++j) 
		total += scores[ALPHABET*decrMsg[j] + decrMsg[j+1]];	
	return total;
}

__global__ void setupKernel(curandState* state, unsigned long seed) {
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curand_init(seed, idx, 0, &state[idx]);
}

__device__ __host__ void decrypt(int* encrypted, int* key, int* decrypted) {

	int columns[KEY_LENGTH][SECTION_CONSTANT+1];
	int offset = 0;
	int colLength[KEY_LENGTH];
	
	for (int j=0; j<KEY_LENGTH; ++j) {
		colLength[j] = ENCRYPTEDLEN / KEY_LENGTH;
		if (j < ENCRYPTEDLEN % KEY_LENGTH)
			colLength[j]++;
	}
		
	for (int keyPos=0; keyPos < KEY_LENGTH; ++keyPos) {
		offset = 0;
		for (int i=0; i<KEY_LENGTH; ++i)
			if (key[i] < key[keyPos])
				offset += colLength[i];
	
		for (int j=0; j<colLength[keyPos]; ++j)   
			columns[key[keyPos]][j] = encrypted[offset+j];					
	} 
	
	for (int j=0; j<ENCRYPTEDLEN; ++j) 
		decrypted[j] = columns[key[j % KEY_LENGTH]][j / KEY_LENGTH];	
} 

__device__ void swapElements(int *key, int posLeft, int posRight) {	
		if (posLeft != posRight)
		{
			key[posLeft] -= key[posRight];
			key[posRight] += key[posLeft];
			key[posLeft] = key[posRight] - key[posLeft];
		}
}

__device__ void swapBlock(int *key, int posLeft, int posRight, int length) {	
		for (int i=0; i<length; i++) 
			swapElements(key, (posLeft+i)%KEY_LENGTH, (posRight+i)%KEY_LENGTH);
}

__global__ void K(float *d_scores, int *d_encrypted,  curandState* globalState, int *d_decrypted){

	__shared__ float shared_scores[ALPHABET*ALPHABET];
	
	int key[KEY_LENGTH];
	int localDecrypted[ENCRYPTEDLEN];	
	int bestLocalDecrypted[ENCRYPTEDLEN];	
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curandState localState = globalState[idx];
	int leftLetter = 0;
	int rightLetter = 0;
	int backupKey[KEY_LENGTH];
	int shiftHelper[KEY_LENGTH];
	int blockStart, blockEnd;
	int l,f,t,t0,n,ff,tt;
	float tempScore = 0.0;
	float bestScore = CAP;
	int j = 0, jj = 0;
	
	if (threadIdx.x == 0) {
		for (j=0; j<ALPHABET;++j)
			for (jj=0; jj<ALPHABET; ++jj)
				shared_scores[j*ALPHABET + jj] = d_scores[j*ALPHABET + jj];
	}
	
	__syncthreads();
	
	for (j=0; j<KEY_LENGTH; ++j) 
		key[j]=j;
		
	for (j=0; j<KEY_LENGTH; ++j) {
		swapElements(key, j, curand_uniform(&localState)*KEY_LENGTH);
	}
		
	for (int cycles=0; cycles<CLIMBINGS; ++cycles) {	
	
		for (j=0; j<KEY_LENGTH;j++)
			backupKey[j] = key[j];
			
		tempScore = 0.0;
		
		int branch = curand_uniform(&localState)*100; 
		
		if (branch < HEUR_THRESHOLD_OP1)
		{
			for (j=0; j<1+curand_uniform(&localState)*OP1_HOP; j++) 
			{
				leftLetter = curand_uniform(&localState)*KEY_LENGTH; 	
				rightLetter = curand_uniform(&localState)*KEY_LENGTH; 
				swapElements(key, leftLetter, rightLetter);
			}						
		}
		
		else if (branch < HEUR_THRESHOLD_OP2)
		{
			for (j=0; j< 1+curand_uniform(&localState)*OP2_HOP;j++)
			{
				blockStart = curand_uniform(&localState)*KEY_LENGTH;
				blockEnd = curand_uniform(&localState)*KEY_LENGTH;
				swapBlock(key, blockStart, blockEnd, 1+curand_uniform(&localState)*(abs((blockStart-blockEnd))-1));
			}
		}
		
		else 
		{
			l = 1 + curand_uniform(&localState)*(KEY_LENGTH-2);
			f = curand_uniform(&localState)*(KEY_LENGTH-1);
			t = (f+1+(curand_uniform(&localState)*(KEY_LENGTH-2)));
			t = t % KEY_LENGTH;
			
			for (j=0; j< KEY_LENGTH;j++)
				shiftHelper[j] = key[j];
				
			t0 = (t-f+KEY_LENGTH) % KEY_LENGTH;
			n = (t0+l) % KEY_LENGTH;
			
			for (j=0; j<n;j++) 
			{
				ff = (f+j) % KEY_LENGTH;
				tt = (((t0+j)%n)+f)%KEY_LENGTH;
				key[tt] = shiftHelper[ff];
			}				
		}			
		
		decrypt(d_encrypted, key, localDecrypted);		
		
		for (j=0; j<ENCRYPTEDLEN-1; ++j) {
			tempScore += shared_scores[ALPHABET*localDecrypted[j] + localDecrypted[j+1]];
		}
	
		if (tempScore < bestScore) {
			bestScore = tempScore;
			for (j=0; j<ENCRYPTEDLEN; ++j) {
				bestLocalDecrypted[j] = localDecrypted[j];
			}
		}		
		
		else 
		{
				for (j=0; j<KEY_LENGTH;j++)
					key[j] = backupKey[j];			
		}
	}
	
	for (j=0; j<ENCRYPTEDLEN; ++j)
		d_decrypted[idx*ENCRYPTEDLEN+j] = bestLocalDecrypted[j];
}

int main() {

	int encryptedMap[ENCRYPTEDLEN];

	for (int j=0; j<ENCRYPTEDLEN; ++j)
		encryptedMap[j] = ENCRYPTED_T[j] - 'a';
	
	float scores[totalBigrams];	
	extractBigrams(scores);
	
	float *d_scores;
	int *d_encrypted, *d_decrypted;
	int* decrypted = new int[ENCRYPTEDLEN*THREADS];
	
	if (cudaSuccess != cudaMalloc((void **)&d_scores, sizeof(float)*totalBigrams))
		printf("Error!\n");
	if (cudaSuccess != cudaMalloc((void **)&d_encrypted, sizeof(int)*ENCRYPTEDLEN))
		printf("Error!\n");
	if (cudaSuccess != cudaMalloc((void **)&d_decrypted, sizeof(int)*ENCRYPTEDLEN*THREADS))
		printf("Error!\n");
	
	cudaMemcpy(d_scores, scores, sizeof(float)*totalBigrams, cudaMemcpyHostToDevice);
	cudaMemcpy(d_encrypted, encryptedMap, sizeof(int)*ENCRYPTEDLEN, cudaMemcpyHostToDevice);
	
	curandState* devStates;
	if (cudaSuccess != cudaMalloc(&devStates, THREADS*sizeof(curandState))) 
		printf("Error!\n");
	
	setupKernel<<<B,T>>>(devStates, time(NULL));	
	cudaDeviceSynchronize();
	
	cudaError_t error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error: %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	K<<<B,T>>>(d_scores, d_encrypted, devStates, d_decrypted);
	cudaDeviceSynchronize();
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error: %s\n", cudaGetErrorString(error));
		exit(-1);
	}

	if (cudaSuccess != cudaMemcpy(decrypted, d_decrypted, sizeof(int)*ENCRYPTEDLEN*THREADS, cudaMemcpyDeviceToHost)) {
		printf("Error!\n");
	}
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error: %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	printf("GPU completed. Calculating the best score ...");
	
	int bestCandidate = 0;
	float bestScore = CAP;
	float* scoreHistory = new float[B*T];
	
	for (int j=0; j<THREADS; ++j)	{
		float currentScore = candidateScore(&decrypted[ENCRYPTEDLEN*j], scores);
		scoreHistory[j] = currentScore;
		if (currentScore < bestScore) {
			bestScore = currentScore;
			bestCandidate = j;
		}		
	}	
	
	printf("Best candidate score: %f\n", bestScore);
	demap(&decrypted[ENCRYPTEDLEN*bestCandidate]);
			
	cudaFree(d_scores);
	cudaFree(d_encrypted);
	cudaFree(d_decrypted);
	cudaFree(devStates);
	delete decrypted;
	delete scoreHistory;
	return 0;
}


==> Repository/1Hello.cu <==
#include <stdio.h>

__global__ void F(){
	printf("Hello!\n");
}

int main() {
	F<<<1,81>>>();
	cudaDeviceSynchronize();
	return 0;
}

==> Repository/2Hello.cu <==
#include <stdio.h>

__global__ void F(){
	printf("Hello from thread number %d!\n", threadIdx.x);
}

int main() {
	F<<<1,81>>>();
	cudaDeviceSynchronize();
	return 0;
}

==> Repository/3Hello.cu <==
#include <stdio.h>

__global__ void F(){
	printf("%d squared is: %d! \n", threadIdx.x, threadIdx.x*threadIdx.x);
}

int main() {
	F<<<1,81>>>();
	cudaDeviceSynchronize();
	return 0;
}

==> Repository/4Hello.cu <==
#include <stdio.h>
#define threads 81

__global__ void H(int *d_seeds){
	int element = d_seeds[threadIdx.x];
	printf("%d squared is: %d \n", element, element*element);
}

int main() {

	int seeds[threads];
	
	for (int j=0; j<threads; ++j)
		seeds[j] = j;
		
	int size = sizeof(int);
	int *d_seeds;
	
	// allocate memory block on the device
	cudaMalloc((void **)&d_seeds, size*threads);	
	
	// copy the seeds array to the device memory
	cudaMemcpy(d_seeds,seeds,size*threads,cudaMemcpyHostToDevice);
	
	H<<<1,threads>>>(d_seeds);
	cudaDeviceSynchronize();
	cudaFree(d_seeds);
	return 0;
	
}


==> Repository/5Hello.cu <==
#include <stdio.h>
#define threads 81

__global__ void K(int *d_seeds){
	d_seeds[threadIdx.x]=d_seeds[threadIdx.x]*d_seeds[threadIdx.x];
}

int main() {

	int seeds[threads];
	
	for (int j=0; j<threads; ++j)
		seeds[j] = j;
		
	int size = sizeof(int);
	int *d_seeds;
	
	// allocate memory block on the device
	cudaMalloc((void **)&d_seeds, size*threads);	
	
	// copy the seeds array to the device memory
	cudaMemcpy(d_seeds,seeds,size*threads,cudaMemcpyHostToDevice);
	
	K<<<1,threads>>>(d_seeds);
	cudaDeviceSynchronize();
	
	// copy the results array back to the host memory
	cudaMemcpy(seeds,d_seeds,size*threads,cudaMemcpyDeviceToHost);
	cudaFree(d_seeds);
	
	for (int j=0; j<threads; ++j)
		printf("Cell %d is equal to: %d\n", j, seeds[j]);
	
	return 0;
	
}


==> Repository/6PartComplete.cu <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <cuda.h>
#include <curand_kernel.h>

#define encrypted "btjpxrmlxpcuvamlxicvjpibtwxvrcimlmtrpmtnmtnyvcjxcdxvmwmbtrjjpxamtngxrjbahuqctjpxqgmrjxvcijpxymggcijpxhbtwrqmgmaxmtnjpxhbtwrmyjpxqmvjcijpxpmtnjpmjyvcjxjpxtjpxhbtwracutjxtmtaxymrapmtwxnmtnpbrjpcuwpjrjvcufgxnpblrcjpmjjpxscbtjrcipbrgcbtryxvxgccrxnmtnpbrhtxxrrlcjxctxmwmbtrjmtcjpxvjpxhbtwavbxnmgcunjcfvbtwbtjpxmrjvcgcwxvrjpxapmgnxmtrmtnjpxrccjprmexvrmtnjpxhbtwrqmhxmtnrmbnjcjpxybrxlxtcifmfegctypcrcxdxvrpmggvxmnjpbryvbjbtwmtnrpcylxjpxbtjxvqvxjmjbctjpxvxcirpmggfxagcjpxn"
#define encryptedLen ((int)sizeof(encrypted)-1)
#define threads 325
#define totalBigrams 676

// a host function to extract and map 
// all the bigrams from a given file
__host__ void extractBigrams(unsigned long long int *scores) {
	FILE* bigramsFile = fopen("bigramParsed", "r");
	while(1){
		char tempBigram[2];
		unsigned long long int tempBigramScore = 0;
		if (fscanf(bigramsFile, "%s %llu", tempBigram, &tempBigramScore) < 2)
			 { break; } 
		scores[(tempBigram[0]-'a')*26 + tempBigram[1]-'a'] = tempBigramScore; 
	}
	fclose(bigramsFile);
}


// a helper function to return the maximum element
__host__ int getMaxElement(unsigned long long int *scores, int length) {
	unsigned long long int tempMaxScore = 0;
	int tempIndex = 0;	
	for (int j=0; j<length; ++j) {
		if (scores[j] > tempMaxScore) {
			tempIndex = j;
			tempMaxScore = scores[j];
		} 
	}	
	return tempIndex;
}


// translate a given index to a map of pair of distinct letters 
__host__ void translateIndexToLetters(int index, int* left, int* right) {

	int tempLeft = 0;
	int tempRight = tempLeft+1;
	
	while (index > 0) {
		tempRight += 1;
		index -= 1;
		if (tempRight == 26) {
			tempLeft += 1;
			tempRight = tempLeft + 1;
		}
	}
	
	*left = tempLeft;
	*right = tempRight;
}


// interchange left with maxLeft and right with maxRight
__host__ void climb(int* encrMap, int length, int left, int maxLeft, int right, int maxRight) {
	for (int j=0; j<length; ++j) {
		if (encrMap[j] == left)
			encrMap[j] = maxLeft;
		else if (encrMap[j] == maxLeft)
			encrMap[j] = left;
		else if (encrMap[j] == right)
				encrMap[j] = maxRight;
		else if (encrMap[j] == maxRight)
				encrMap[j] = right;
	}
}


// demap and print a given array of integer letters
__host__ void demap(int* encrMap, int length) {
	for (int j=0; j<length; ++j) {
		printf("%c", encrMap[j] + 'a');
	}
	printf("\n");
}

__global__ void K(unsigned long long int *d_scores, int *d_encrypted, int leftLetter, int rightLetter, unsigned long long int *d_results){
	int tempLeft = 0;
	int tempRight = tempLeft+1;
	int remainder = threadIdx.x;
	
	while (remainder > 0) {
		tempRight += 1;
		remainder -= 1;
		if (tempRight == 26) {
			tempLeft += 1;
			tempRight = tempLeft + 1;
		}
	}
	
	unsigned long long int total = 0;
	int detectorLeft = 0;
	int detectorRight = 0;
	for (int j=0; j<encryptedLen-1; ++j)
		{
			detectorLeft = d_encrypted[j];
			detectorRight = d_encrypted[j+1];
			if (d_encrypted[j] == leftLetter)
				detectorLeft = tempLeft;
			else if (d_encrypted[j] == tempLeft)
				detectorLeft = leftLetter;
			else if (d_encrypted[j] == rightLetter)
				detectorLeft = tempRight;
			else if (d_encrypted[j] == tempRight)
				detectorLeft = rightLetter;
			else if (d_encrypted[j+1] == leftLetter)
				detectorRight = tempLeft;
			else if (d_encrypted[j+1] == tempLeft)
				detectorRight = leftLetter;
			else if (d_encrypted[j+1] == rightLetter)
				detectorRight = tempRight;
			else if (d_encrypted[j+1] == tempRight)
				detectorRight = rightLetter;
			total += d_scores[detectorLeft*26 + detectorRight];
		}		
	d_results[threadIdx.x] = total;	
	if ((tempLeft == rightLetter) || (tempRight == leftLetter))
		d_results[threadIdx.x] = 0;
}

int main() 
{ 

	srand(time(0));
	int encryptedMap[encryptedLen];
	
	unsigned long long int results[threads];
	
	// we map the encrypted message to integers
	for (int j=0; j<encryptedLen; ++j)
		encryptedMap[j] = encrypted[j] - 'a';
	
	unsigned long long int scores[totalBigrams];	
	extractBigrams(scores);
		
	int size = sizeof(unsigned long long int);
	unsigned long long int *d_scores;
	unsigned long long int *d_results;
	int *d_encrypted;
	
	// allocate memory blocks on the device
	cudaMalloc((void **)&d_scores, size*totalBigrams);
	cudaMalloc((void **)&d_results, size*threads);
	cudaMalloc((void **)&d_encrypted, sizeof(int)*encryptedLen);	
	
	// copy the scores array to the device memory (only once)
	cudaMemcpy(d_scores, scores, size*totalBigrams, cudaMemcpyHostToDevice);
	
	int leftLetter = 0;
	int rightLetter = 0;
	int tempMaxIndex = 0;
	int tempMaxLeft = 0;
	int tempMaxRight = 0;
	unsigned long long int maxScore = 0;
	
	for (int j=0; j<500; ++j) 	{
	
		// pick two random distinct letters; we make sure they do exists in the encrypted text
		leftLetter = encrypted[rand() % encryptedLen] - 'a';
		rightLetter = leftLetter;
		while (rightLetter == leftLetter)
			rightLetter = encrypted[rand() % encryptedLen] - 'a';
	
		// copy the encrypted msg array to the device memory (after each climbing)
		cudaMemcpy(d_encrypted, encryptedMap, sizeof(int)*encryptedLen, cudaMemcpyHostToDevice);
	
	
		K<<<1,threads>>>(d_scores, d_encrypted, leftLetter, rightLetter, d_results);
		cudaDeviceSynchronize();
	
		// copy the results array back to the host memory
		cudaMemcpy(results, d_results, size*threads, cudaMemcpyDeviceToHost);
	
		tempMaxIndex = getMaxElement(results, threads);
		
		if (results[tempMaxIndex] > maxScore) {
			maxScore = results[tempMaxIndex];
			tempMaxLeft = 0;
			tempMaxRight = 0;
			translateIndexToLetters(tempMaxIndex, &tempMaxLeft, &tempMaxRight);
			climb(encryptedMap, encryptedLen, leftLetter, tempMaxLeft, rightLetter, tempMaxRight);
			printf("%d %llu\n", tempMaxIndex, results[tempMaxIndex]);
			printf("%d %d %d %d\n", tempMaxLeft, tempMaxRight, leftLetter, rightLetter);
			demap(encryptedMap, encryptedLen);
			
		}
	}
	
	// we free the allocated device memory 
	cudaFree(d_scores);
	cudaFree(d_encrypted);
	cudaFree(d_results);
	
	return 0;	
}


==> Repository/7Blocks.cu <==
#include <stdio.h>

__device__ int powr(int x, int n) {
	int res = x;
	for (int i=n; i>1; --i)
		res *= x;
	return (n==0)?1:res;
}

__global__ void L(){
	if (threadIdx.x != 0 || blockIdx.x != 0)
		printf("%d powered to %d is: %d \n", threadIdx.x, blockIdx.x, powr(threadIdx.x, blockIdx.x));
}

int main() {
	L<<<8,16>>>();
	cudaDeviceSynchronize();
	return 0;
}


==> Repository/8RandomFloat.cu <==
#include <stdio.h>
#include <cuda.h>
#include <curand_kernel.h>

#define B 8
#define T 8

__global__ void setupKernel(curandState* state, unsigned long seed) {
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curand_init(seed, idx, 0, &state[idx]);
}

__global__ void generate(curandState* globalState, float* devRandomValues) {
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curandState localState = globalState[idx];
	float randF = curand_uniform(&localState);
	devRandomValues[idx] = randF;
	globalState[idx] = localState;
}

int main() {
	curandState* devStates;
	float* randomValues = new float[B*T];
	float* devRandomValues;
	
	// we allocate the required memory blocks
	cudaMalloc(&devStates, B*T*sizeof(curandState));
	cudaMalloc(&devRandomValues, B*T*sizeof(*randomValues));
	
	// initial setup
	setupKernel<<<B,T>>>(devStates, time(NULL));	
	cudaDeviceSynchronize();
	
	// generator
	generate<<<B,T>>>(devStates, devRandomValues);	
	cudaDeviceSynchronize();
	
	// extract the random values from the device
	cudaMemcpy(randomValues, devRandomValues, B*T*sizeof(*randomValues), cudaMemcpyDeviceToHost);
	
	// feedback
	for (int i=0;i<B*T;++i)
		printf("%f\n", randomValues[i]);
	
	// cleaning up
	cudaFree(devRandomValues);
	cudaFree(devStates);
	delete randomValues;
	
	return 0;
}


==> codes/12ColumnarSolverOld.cu <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <cuda.h>
#include <curand_kernel.h>

#define B ((int)35)
#define T ((int)32)
#define THREADS ((int)B*T)
#define CLIMBINGS 15000
#define ALPHABET 26
#define CAP ((float)999999.0)

#define ENCRYPTED_T <omitted>
#define ENCRYPTEDLEN ((int)sizeof(ENCRYPTED_T)-1)

#define KEY_LENGTH <omitted>
#define SECTION_CONSTANT ENCRYPTEDLEN/KEY_LENGTH

#define HEUR_THRESHOLD_OP1 50
#define HEUR_THRESHOLD_OP2 70

#define OP1_HOP 4
#define OP2_HOP 2

__host__ void extractBigrams(float *scores) {
	FILE* bigramsFile = fopen("log2", "r");
	while(1){
		char tempBigram[2];
		float tempBigramScore = 0.0;
		if (fscanf(bigramsFile, "%s %f", tempBigram, &tempBigramScore) < 2)
			 { break; } 
		scores[(tempBigram[0]-'a')*ALPHABET + tempBigram[1]-'a'] = tempBigramScore; 
	}
	fclose(bigramsFile);
}

__host__ __device__ void demap(int* encrMap) {
	for (int j=0; j<ENCRYPTEDLEN; ++j) {
		printf("%c", encrMap[j] + 'a');
	}
	printf("\n");
}

__host__ float candidateScore(int* decrMsg, float* scores) {
	float total = 0.0;
	for (int j=0; j<ENCRYPTEDLEN-1; ++j) 
		total += scores[ALPHABET*decrMsg[j] + decrMsg[j+1]];	
	return total;
}

__global__ void setupKernel(curandState* state, unsigned long seed) {
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curand_init(seed, idx, 0, &state[idx]);
}

__device__ __host__ void decrypt(int* encrypted, int* key, int* decrypted) {

	int columns[KEY_LENGTH][SECTION_CONSTANT+1];
	int offset = 0;
	int colLength[KEY_LENGTH];
	
	for (int j=0; j<KEY_LENGTH; ++j) {
		colLength[j] = ENCRYPTEDLEN / KEY_LENGTH;
		if (j < ENCRYPTEDLEN % KEY_LENGTH)
			colLength[j]++;
	}
		
	for (int keyPos=0; keyPos < KEY_LENGTH; ++keyPos) {
		offset = 0;
		for (int i=0; i<KEY_LENGTH; ++i)
			if (key[i] < key[keyPos])
				offset += colLength[i];
	
		for (int j=0; j<colLength[keyPos]; ++j)   
			columns[key[keyPos]][j] = encrypted[offset+j];					
	} 
	
	for (int j=0; j<ENCRYPTEDLEN; ++j) 
		decrypted[j] = columns[key[j % KEY_LENGTH]][j / KEY_LENGTH];	
} 

__device__ void swapElements(int *key, int posLeft, int posRight) {	
		if (posLeft != posRight)
		{
			key[posLeft] -= key[posRight];
			key[posRight] += key[posLeft];
			key[posLeft] = key[posRight] - key[posLeft];
		}
}

__device__ void swapBlock(int *key, int posLeft, int posRight, int length) {	
		for (int i=0; i<length; i++) 
			swapElements(key, (posLeft+i)%KEY_LENGTH, (posRight+i)%KEY_LENGTH);
}

__global__ void K(float *d_scores, int *d_encrypted,  curandState* globalState, int *d_decrypted){

	__shared__ float shared_scores[ALPHABET*ALPHABET];
	
	int key[KEY_LENGTH];
	int localDecrypted[ENCRYPTEDLEN];	
	int bestLocalDecrypted[ENCRYPTEDLEN];	
	int idx = blockIdx.x*blockDim.x + threadIdx.x;
	curandState localState = globalState[idx];
	int leftLetter = 0;
	int rightLetter = 0;
	int backupKey[KEY_LENGTH];
	int shiftHelper[KEY_LENGTH];
	int blockStart, blockEnd;
	int l,f,t,t0,n,ff,tt;
	float tempScore = 0.0;
	float bestScore = CAP;
	int j = 0, jj = 0;
	
	if (threadIdx.x == 0) {
		for (j=0; j<ALPHABET;++j)
			for (jj=0; jj<ALPHABET; ++jj)
				shared_scores[j*ALPHABET + jj] = d_scores[j*ALPHABET + jj];
	}
	
	__syncthreads();
	
	for (j=0; j<KEY_LENGTH; ++j) 
		key[j]=j;
		
	for (j=0; j<KEY_LENGTH; ++j) {
		swapElements(key, j, curand_uniform(&localState)*KEY_LENGTH);
	}
		
	for (int cycles=0; cycles<CLIMBINGS; ++cycles) {	
	
		for (j=0; j<KEY_LENGTH;j++)
			backupKey[j] = key[j];
			
		tempScore = 0.0;
		
		int branch = curand_uniform(&localState)*100; 
		
		if (branch < HEUR_THRESHOLD_OP1)
		{
			for (j=0; j<1+curand_uniform(&localState)*OP1_HOP; j++) 
			{
				leftLetter = curand_uniform(&localState)*KEY_LENGTH; 	
				rightLetter = curand_uniform(&localState)*KEY_LENGTH; 
				swapElements(key, leftLetter, rightLetter);
			}						
		}
		
		else if (branch < HEUR_THRESHOLD_OP2)
		{
			for (j=0; j< 1+curand_uniform(&localState)*OP2_HOP;j++)
			{
				blockStart = curand_uniform(&localState)*KEY_LENGTH;
				blockEnd = curand_uniform(&localState)*KEY_LENGTH;
				swapBlock(key, blockStart, blockEnd, 1+curand_uniform(&localState)*(abs((blockStart-blockEnd))-1));
			}
		}
		
		else 
		{
			l = 1 + curand_uniform(&localState)*(KEY_LENGTH-2);
			f = curand_uniform(&localState)*(KEY_LENGTH-1);
			t = (f+1+(curand_uniform(&localState)*(KEY_LENGTH-2)));
			t = t % KEY_LENGTH;
			
			for (j=0; j< KEY_LENGTH;j++)
				shiftHelper[j] = key[j];
				
			t0 = (t-f+KEY_LENGTH) % KEY_LENGTH;
			n = (t0+l) % KEY_LENGTH;
			
			for (j=0; j<n;j++) 
			{
				ff = (f+j) % KEY_LENGTH;
				tt = (((t0+j)%n)+f)%KEY_LENGTH;
				key[tt] = shiftHelper[ff];
			}				
		}			
		
		decrypt(d_encrypted, key, localDecrypted);		
		
		__syncthreads();
		
		for (j=0; j<ENCRYPTEDLEN-1; ++j) {
			tempScore += shared_scores[ALPHABET*localDecrypted[j] + localDecrypted[j+1]];
		}
	
		if (tempScore < bestScore) {
			bestScore = tempScore;
			for (j=0; j<ENCRYPTEDLEN; ++j) {
				bestLocalDecrypted[j] = localDecrypted[j];
			}
		}		
		
		else 
		{
				for (j=0; j<KEY_LENGTH;j++)
					key[j] = backupKey[j];			
		}
	}
	
	for (j=0; j<ENCRYPTEDLEN; ++j)
		d_decrypted[idx*ENCRYPTEDLEN+j] = bestLocalDecrypted[j];
}

int main() {

	int totalBigrams = ALPHABET*ALPHABET;
	int encryptedMap[ENCRYPTEDLEN];

	for (int j=0; j<ENCRYPTEDLEN; ++j)
		encryptedMap[j] = ENCRYPTED_T[j] - 'a';
	
	float scores[totalBigrams];	
	extractBigrams(scores);
	
	float *d_scores;
	int *d_encrypted, *d_decrypted;
	int* decrypted = new int[ENCRYPTEDLEN*THREADS];
	
	if (cudaSuccess != cudaMalloc((void **)&d_scores, sizeof(float)*totalBigrams))
		printf("Error!\n");
	if (cudaSuccess != cudaMalloc((void **)&d_encrypted, sizeof(int)*ENCRYPTEDLEN))
		printf("Error!\n");
	if (cudaSuccess != cudaMalloc((void **)&d_decrypted, sizeof(int)*ENCRYPTEDLEN*THREADS))
		printf("Error!\n");
	
	cudaMemcpy(d_scores, scores, sizeof(float)*totalBigrams, cudaMemcpyHostToDevice);
	cudaMemcpy(d_encrypted, encryptedMap, sizeof(int)*ENCRYPTEDLEN, cudaMemcpyHostToDevice);
	
	curandState* devStates;
	if (cudaSuccess != cudaMalloc(&devStates, THREADS*sizeof(curandState))) 
		printf("Error!\n");
	
	setupKernel<<<B,T>>>(devStates, time(NULL));	
	cudaDeviceSynchronize();
	
	cudaError_t error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error: %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	K<<<B,T>>>(d_scores, d_encrypted, devStates, d_decrypted);
	cudaDeviceSynchronize();
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error: %s\n", cudaGetErrorString(error));
		exit(-1);
	}

	if (cudaSuccess != cudaMemcpy(decrypted, d_decrypted, sizeof(int)*ENCRYPTEDLEN*THREADS, cudaMemcpyDeviceToHost)) {
		printf("Error!\n");
	}
	
	error = cudaGetLastError();
	if (error != cudaSuccess) {
		printf("CUDA error: %s\n", cudaGetErrorString(error));
		exit(-1);
	}
	
	printf("GPU completed. Calculating the best score ...");
	
	int bestCandidate = 0;
	float bestScore = CAP;
	float* scoreHistory = new float[B*T];
	
	for (int j=0; j<THREADS; ++j)	{
		float currentScore = candidateScore(&decrypted[ENCRYPTEDLEN*j], scores);
		scoreHistory[j] = currentScore;
		if (currentScore < bestScore) {
			bestScore = currentScore;
			bestCandidate = j;
		}		
	}	
	
	printf("Best candidate score: %f\n", bestScore);
	demap(&decrypted[ENCRYPTEDLEN*bestCandidate]);
			
	cudaFree(d_scores);
	cudaFree(d_encrypted);
	cudaFree(d_decrypted);
	cudaFree(devStates);
	delete decrypted;
	delete scoreHistory;
	return 0;
}

